The Dark Side of Galaxy Color: evidence from new SDSS measurements of galaxy clustering and lensing

The age matching model has recently been shown to predict correctly the luminosity L and g-r color of galaxies residing within dark matter halos. The central tenet of the model is intuitive: older halos tend to host galaxies with older stellar populations. In this paper, we demonstrate that age matching also correctly predicts the g-r color trends exhibited in a wide variety of statistics of the galaxy distribution for stellar mass M* threshold samples. In particular, we present new measurements of the galaxy two-point correlation function and the galaxy-galaxy lensing signal as a function of M* and g-r color from the Sloan Digital Sky Survey, and show that age matching exhibits remarkable agreement with these and other statistics of low-redshift galaxies. In so doing, we also demonstrate good agreement between the galaxy-galaxy lensing observed by SDSS and the signal predicted by abundance matching, a new success of this model. We describe how age matching is a specific example of a larger class of Conditional Abundance Matching models (CAM), a theoretical framework we introduce here for the first time. CAM provides a general formalism to study correlations at fixed mass between any galaxy property and any halo property. The striking success of our simple implementation of CAM provides compelling evidence that this technique has the potential to describe the same set of data as alternative models, but with a dramatic reduction in the required number of parameters. CAM achieves this reduction by exploiting the capability of contemporary N-body simulations to determine dark matter halo properties other than mass alone, which distinguishes our model from conventional approaches to the galaxy-halo connection.

==> ms.sh <==
set local=./

latex sham_colors.tex
bibtex sham_colors
latex sham_colors.tex
latex sham_colors.tex
dvips sham_colors.dvi -Ppdf -G0 -z -t a4
ps2pdf sham_colors.ps

